Analysis of quantum error correction with symmetric hypergraph states

Graph states have been used to construct quantum error correction codes for independent errors. Hypergraph states generalize graph states, and symmetric hypergraph states have been shown to allow for the correction of correlated errors. In this paper, it is shown that symmetric hypergraph states are not useful for the correction of independent errors, at least for up to 30 qubits. Furthermore, error correction for error models with protected qubits is explored. A class of known graph codes for this scenario is generalized to hypergraph codes.

==> anc/KLCondition.cs <==
using System;
using System.Collections.Generic;
using System.Linq;
using System.Text;

namespace TestingHypergraphStates
{
    class Program

    {
        //Prüft für einen Dist 2 Code ob dieser Dist 3 hat
        static void Main(string[] args)
        {
            //Test
  /*          REWState r = new REWState(4);
            // r.applyCe(new int[] { 1,2 });             
         //    r.applyCe(new int[] { 1 });
         //    r.applyCe(new int[] { 2 });
         //    r.applyCe(new int[] { 3 });
             r.applyCe(new int[] { 1,2 });
         //    r.applyCe(new int[] { 1,3 });
         //    r.applyCe(new int[] { 2,3 });
         //    r.setCoefficientForSize(true, 3);
             r.printState();
             r.applyX(1);
         //    r.applyX(2);
             Console.WriteLine();
             r.printState();
             Console.WriteLine();
             Console.ReadLine();
             r.printEdgeSizesSymmetrical();
             REWState t = r.constructH();
             t.printEdgeSizesSymmetrical();             
             Console.ReadLine();
     */  
            //Test


            //Test
          /*  REWState T = new REWState(3);
            T.setCoefficientForSize(true, 1);
            T.setCoefficientForSize(true, 3);
            T.printState();
            Console.WriteLine("Edges of D: ");
            T.printEdgeSizesSymmetrical();
            REWState h = T.constructH();
            h.printState();
            Console.WriteLine("Edges of H: ");            
            h.printEdgeSizesSymmetrical();
            
            Console.ReadLine();
           */
            //Test

            /*  //Test des Zstd n = 7 M = 7 4 2 1, l = 4 ?
                 REWState H = new REWState(8);
                 H.setCoefficientForSize(true, 2);
                 H.setCoefficientForSize(true, 5);
                 H.setCoefficientForSize(true, 6);
                 H.setCoefficientForSize(true, 7);

                 REWState J = new REWState(8);                 
                 J.setCoefficientForSize(true, 2);
                 J.setCoefficientForSize(true, 5);
                 J.setCoefficientForSize(true, 6);
                 J.setCoefficientForSize(true, 7);
                 J.applyCe(new int[] {1});
                 J.applyCe(new int[] {2});
                 J.applyCe(new int[] {3});
                 J.applyCe(new int[] { 4 });
              //   J.applyCe(new int[] { 5 });

                 REWState HT = new REWState(8);
                 HT.setCoefficientForSize(true, 2);
                 HT.setCoefficientForSize(true, 5);
                 HT.setCoefficientForSize(true, 6);
                 HT.setCoefficientForSize(true, 7);
                 

                 HT.applyX(1);                    // X1
                 bool o = HT.isOrthogonal(J);
                 Console.WriteLine(o);
                 o = HT.isOrthogonal(H);
                 Console.WriteLine(o);
                 Console.ReadLine();

                 HT.applyCe(new int[] {1});     //Y1
                 o = HT.isOrthogonal(J);
                 Console.WriteLine(o);
                 o = HT.isOrthogonal(H);
                 Console.WriteLine(o);
                 Console.ReadLine();

                 HT = new REWState(8);
                 HT.setCoefficientForSize(true, 2);
                 HT.setCoefficientForSize(true, 5);
                 HT.setCoefficientForSize(true, 6);
                 HT.setCoefficientForSize(true, 7);

                 HT.applyX(0); // X0                 
                 o = HT.isOrthogonal(J);
                 Console.WriteLine(o);
             //    o = HT.isOrthogonal(H);
             //    Console.WriteLine(o);
                 Console.ReadLine();

                 HT.applyCe(new int[] { 0 });     //Y0
                 o = HT.isOrthogonal(J);
                 Console.WriteLine(o);
              //   o = HT.isOrthogonal(H);
              //   Console.WriteLine(o);
                 Console.ReadLine();
          */   




            //Teste encoding aus Error correction using hypergraph states

            REWState Test = new REWState(10);
            Test.applyCe(new int[]{1,2,3,4});
            Test.applyCe(new int[] { 3, 4, 5, 6 });
            Test.applyCe(new int[] { 5, 6, 7, 8 });
            Test.applyCe(new int[] { 7, 8, 9, 10 });
            Test.applyCe(new int[] { 1, 2, 9, 10 });

            REWState TestPrime = new REWState(Test);
            TestPrime.applyX(1);
            TestPrime.applyX(2);
            TestPrime.applyX(3);
            TestPrime.applyX(4);
            TestPrime.applyX(5);
            TestPrime.applyX(6);
            TestPrime.applyX(7);
            TestPrime.applyX(8);
            TestPrime.applyX(9);
            TestPrime.applyX(10);

            Console.WriteLine(Test.isOrthogonal(TestPrime));
            Console.ReadLine();
            





            
            // Teste das zweite meiner Resulate für mögliche Dist 3 
            int l = 14; //Anzahl Z Gates
            REWState D = new REWState(29); //X-Differenz Zustand
            Console.WriteLine("D erzeugt");
            D.setCoefficientForListOfSizes(true, new int[] { 1, 3, 5, 7, 10, 12, 13, 15, 18, 20, 21, 23, 25, 27, 29 }); //Aus der Liste von Dist 2 Codes übernommen           
            Console.WriteLine("D initalisiert");       
         //   D.SaveToFile(@"C:\Users\User\Documents\Uni\QInfo\Ein Hypergraphencode\TestingHypergraphStates\TestingHypergraphStates\output\stateD.txt");
         //   Console.WriteLine("State saved");
     
            //initialisierung der Codewörter            
            REWState H = D.constructH(); //Konstruiert das erste Codeword aus dem X-Differenz Hypergraph
            Console.WriteLine("H initalisiert");
          //  H.SaveToFile(@"C:\Users\User\Documents\Uni\QInfo\Ein Hypergraphencode\TestingHypergraphStates\TestingHypergraphStates\output\stateH.txt");
          //  Console.WriteLine("State Saved");
            REWState G = new REWState(H);
            Console.WriteLine("G erzeugt");
            //Z Gates auf 1 bis l

            ///////////////////////////////
            //Indizes Beginnen Bei 1 !!!!!//
            ////////////////////////////////
            for (int i = 1; i <= l; i++)
            {
                G.applyCe(new int[] {i});
                Console.WriteLine("Z" + i);
            }
            Console.WriteLine("G initalisiert");

            //Erstens: Test auf Dist 2, zur Sicherheit
     
            
        REWState HT = new REWState(H);
            Console.WriteLine("HT erzeugt");
            bool o;
            bool dist2 = true;
            bool dist3 = true;

/*
            //Test: X_1
            HT.applyX(1);
            Console.WriteLine("X_1 angewandt");
            o = HT.isOrthogonal(H);
            if (o == false)
                dist2 = false;
            Console.WriteLine("H orthogonal X_1 H " + o);
            o = HT.isOrthogonal(G);
            if (o == false)
                dist2 = false;
            Console.WriteLine("G orthogonal X_1 H " + o);

            //Test: X_1Z_1
            HT.applyCe(new int[] { 1 });
            o = HT.isOrthogonal(H);
            if (o == false)
                dist2 = false;
            Console.WriteLine("H orthogonal X_1Z_1 H " + o);
            o = HT.isOrthogonal(G);
            if (o == false)
                dist2 = false;
            Console.WriteLine("G orthogonal X_1Z_1 H " + o);

            //Reset von HT
            HT = new REWState(H);

            //Test: X_(l+1)            
            HT.applyX(l+1);
            o = HT.isOrthogonal(H);
            if (o == false)
                dist2 = false;
            Console.WriteLine("H orthogonal X_(l+1) H " + o);
            o = HT.isOrthogonal(G);
            if (o == false)
                dist2 = false;
            Console.WriteLine("G orthogonal X_(l+1) H " + o);

            //Test X_(l+1)Z_(l+1)
            HT.applyCe(new int[] { l+1 });
            o = HT.isOrthogonal(H);
            if (o == false)
                dist2 = false;
            Console.WriteLine("H orthogonal X_(l+1)Z_(l+1) H " + o);
            o = HT.isOrthogonal(G);
            if (o == false)
                dist2 = false;
            Console.WriteLine("G orthogonal X_(l+1)lZ_(l+1) H " + o);

            Console.WriteLine("Distance 2: " + dist2);

            Console.ReadLine();
*/

            //Teste Dist 3
            HT = new REWState(H);
            REWState GT = new REWState(G);
            //Z_iZ_j wird nicht getestet da das eh klar ist

            //Testing X_iZ_j (4 relevante kombinationen, jeweils i,j < l oder >l)            
            for (int i = 0; i <= 1; i++)
            {
                int indexX = i*(l) +1; //1 oder l+1
                HT.applyX(indexX);
                GT.applyX(indexX);
                for (int j = 0; j <= 1; j++)
                {
                    int indexZ = j*(l) + 2; //2 oder l+2
                    HT.applyCe(new int[] { indexZ });
                    GT.applyCe(new int[] { indexZ });
                    o = (HT.scalarProdukt(H) == GT.scalarProdukt(G));
                    Console.WriteLine("<H|X_" + indexX + "Z_" + indexZ + "H> == <G|X_" + indexX + "Z_" + indexZ + "G>: " + o);
                    if (o == false)
                        dist3 = false;
                    o = HT.isOrthogonal(G);
                    Console.WriteLine("G is orthogonal X_" + indexX + "Z_" + indexZ + "H: " + o);
                    if (o == false)
                        dist3 = false;

                    //Testing X_iY_j
                    HT.applyX(indexZ);
                    GT.applyX(indexZ);

                    o = (HT.scalarProdukt(H) == GT.scalarProdukt(G));
                    Console.WriteLine("<H|X_" + indexX + "Y_" + indexZ + "H> == <G|X_" + indexX + "Y_" + indexZ + "G>: " + o);
                    if (o == false)
                        dist3 = false;
                    o = HT.isOrthogonal(G);
                    Console.WriteLine("G is orthogonal X_" + indexX + "Y_" + indexZ + "H: " + o);
                    if (o == false)
                        dist3 = false;


                }
                HT = new REWState(H);
                GT = new REWState(G);
            }

            //Testing X_iX_j
            for (int i = 0; i <= 1; i++)
            {
                int indexX = i * (l) + 1; //1 oder l+1
                HT.applyX(indexX);
                GT.applyX(indexX);

                for (int j = 0; j <= 1; j++)
                {
                    int indexZ = j * (l) + 2; //2 oder l+2
                    HT.applyX(indexZ);
                    GT.applyX(indexZ);
                    o = (HT.scalarProdukt(H) == GT.scalarProdukt(G));
                    Console.WriteLine("<H|X_" + indexX + "X_" + indexZ + "H> == <G|X_" + indexX + "X_" + indexZ + "G>: " + o);
                    if (o == false)
                        dist3 = false;
                    o = HT.isOrthogonal(G);
                    Console.WriteLine("G is orthogonal X_" + indexX + "X_" + indexZ + "H: " + o);
                    if (o == false)
                        dist3 = false;
                }


                HT = new REWState(H);
                GT = new REWState(G);
            }

            Console.WriteLine("Distance 3 " + dist3);

            Console.ReadLine();
        }

        }
    }



==> anc/REWState.cs <==
using System;
using System.Collections.Generic;
using System.Linq;
using System.Text;

namespace TestingHypergraphStates{  

    class REWState
    {

        int qbits;
        bool[] Coefficients;   // eintrag i: Koeffizient des Computational Basis states nr. i, d.h von |j> wobei j die Darstellung von i in binär ist. false = +, true = -

        public REWState(int qbits)
        {
            this.qbits = qbits;
            Coefficients = new bool[(int)Math.Pow(2, qbits)];
        }

        public REWState(REWState R) //initalisiert eine copie von R
        {
            qbits = R.numberOfQubits();
            Coefficients = new bool[(int)Math.Pow(2, qbits)];
            bool[] r = R.getCoefficients();
            r.CopyTo(Coefficients, 0);            
        }
       

        public void SaveToFile(string path) // 1 = minus
        {
            using (System.IO.StreamWriter file =
            new System.IO.StreamWriter(path, true))
            {                

                for (int i = 0; i < Coefficients.Length; i++)
                {
                    if (Coefficients[i])
                    {
                       file.Write("1");
                    }
                    else
                    {
                        file.Write("0");
                    }
                }                
            }
        }

  /*      public void applyCe(int[] indizes)
        {            
            bool[] rep;
            bool flip;
            for(int i = 0;i<Coefficients.Length;i++)
            {
                flip = true;
                rep = binaryRepresentation(i);
                for (int j = 0; j < indizes.Length; j++)
                {
                    if (rep[indizes[j]] == false)
                    {
                        flip = false;
                    }
                }
                if (flip == true)
                {
                    Coefficients[i] = !Coefficients[i];
                }
            }                     
        }
  */

        //Wendet das generalisierte kontrollierte Z gate auf die durch indizes gegebenen qubits an, indizes beginnen bei 1
        public void applyCe(int[] indizes)//indizes beginnen bei 1
        {
            applyCe(indizes, qbits, 0);
        }

        private void applyCe(int[] indizes, int qbits, int n) 
        {
            if (qbits == 0)
            {
                Coefficients[n] = !Coefficients[n];
            }
            else
            {
                int m = n + (int)Math.Pow(2, qbits - 1);                
                applyCe(indizes, qbits - 1, m); //qbit ist 1
                if (!indizes.Contains(qbits)) //der Fall das der qbit 0 ist
                {
                    applyCe(indizes, qbits - 1, n);
                }
                
            }
        }

        public bool[] getCoefficients()
        {
            return Coefficients;
        }

        public int numberOfQubits()
        {
            return qbits;
        }

        public bool isOrthogonal(REWState s) 
        {
            int count = 0;
            bool[] b = s.getCoefficients();
            for (int i = 0; i < Coefficients.Length; i++)
            {
                if (b[i] == Coefficients[i])
                {
                    count++;
                }
                else
                {
                    count--;
                }
            }

            if (count == 0)
            {
                return true;
            }
            else
            {
                return false;
            }

        }

        public int scalarProdukt(REWState s)
        {
            int count = 0;
            bool[] b = s.getCoefficients();
            for (int i = 0; i < Coefficients.Length; i++)
            {
                if (b[i] == Coefficients[i]) //gleiches Vorzeichen gibt Beitrag +1
                {
                    count++;
                }
                else //verschiedenes Vorzeichen gibt Beitrag -1
                {
                    count--;
                }
            }
            return count;
        }


        //alte Methode
    /*    public void applyX(int index) // auch faul programmiert
        {
            bool[] b = new bool[Coefficients.Length];
            bool[] rep;
            
            for (int i = 0; i < Coefficients.Length; i++)
            {
                rep = binaryRepresentation(i);
                rep[index] = !rep[index];
                int j = binaryToIndex(rep);
                b[j] = Coefficients[i];
            }
            Coefficients = b;
        }
      */

        //wendet ein X gate auf qubit index an
        public void applyX(int index) // indizes beginnen bei 1
        {
            bool[] b = new bool[Coefficients.Length];           
            int n = (int)Math.Pow(2, index);
            bool temp;
            int t;
            for (int i = 0; i < Coefficients.Length; i++)
            {
                bool digitAtIndex = (((i % n)) >= (n/2)); //diese formel bestimmt ob der digit in binärrepresentation von i bei index eine 1 (true ) oder eine 0 (false) ist
                if (digitAtIndex == false)
                {
                    t = i + (int)(n / 2); //Index mit dem getauscht werden muss (flip des index von 0 auf eins ist addition von 2^(index-1))
                    temp = Coefficients[i];
                    Coefficients[i] = Coefficients[t];
                    Coefficients[t] = temp;
                }
            }
                
        }

        //alte Variante
      /*  public void setCoefficientForSize(bool coeff, int size) // true = -, false = +
        {
            Console.WriteLine("setting size " + size);
            bool[] rep;
            int count;
            for (int i = 0; i < Coefficients.Length; i++)
            {
                count = 0;
                rep = binaryRepresentation(i);
                for (int j = 0; j < rep.Length; j++)
                {
                    if (rep[j] == true)
                    {
                        count++;
                    }
                }
                if (count == size)
                {
                    Coefficients[i] = coeff;
                }
                if(i % 100 == 0)
                {
                    Console.WriteLine("Coeff " + i + " set");
                }
            }
        }
       */
        
        //alte variatne
       /* public void setCoefficientForSize(bool coeff, int size) // true = -, false = +
        {
            Console.WriteLine("setting size " + size);
            bool[][] binaries = getAllBinary(qbits, size);
            int index;
            for (int i = 0; i < binaries.Length; i++)
            {
                index=binaryToIndex(binaries[i]);
                Coefficients[index] = coeff;
            }         
         }
        */

        //Setz alle Coeffizienten von States mit weight "size" auf coeff
        public void setCoefficientForSize(bool coeff, int size) // true = -, false = +
        {
            setCoefficientForSize(coeff, size, 0, qbits);
        }

        private void setCoefficientForSize(bool coeff, int size, int n, int qbits)
        {            
            if (size == 0)
            {
                Coefficients[n] = coeff;
                return;
            }
            if (size > qbits)
            {
                return;
            }
            else
            {
                if (size >= 1) 
                {
                    int m = n + (int)Math.Pow(2, qbits - 1);                //Erster Qubit ist 1
                    setCoefficientForSize(coeff, size - 1, m, qbits - 1);
                }
                setCoefficientForSize(coeff, size, n, qbits - 1);           //Erster qubit ist 0
            }
        }

        public void setCoefficientForListOfSizes(bool coeff, int[] sizes)
        {
            for (int i = 0; i < sizes.Length; i++)
            {
                setCoefficientForSize(coeff,sizes[i]);
                Console.WriteLine("Size :" + sizes[i] + " set");
            }
        }


        public void printState()
        {
            bool[] rep;
            for (int i = 0; i < Coefficients.Length; i++)
            {

                rep = binaryRepresentation(i);
                for (int j = 0; j < rep.Length; j++)
                {
                    if (rep[j])
                    {
                        Console.Write("1");
                    }
                    else
                    {
                        Console.Write("0");
                    }
                }
                Console.Write(":");
                if (Coefficients[i])
                {
                    Console.WriteLine("-");
                }
                else
                {
                    Console.WriteLine("+");
                }
            }
        }


        private bool[] binaryRepresentation(int z) // z < 2^qbits, true = 1, false = 0
        {
            bool[] r = new bool[qbits];
            int temp;
            for (int i = 0; i < r.Length; i++)
            {
                temp = (int)Math.Pow(2, qbits - i-1);
                if (z >= temp)
                {
                    r[i] = true;
                }
                else
                {
                    r[i] = false;
                }
                z = (int)(z % temp);
            }
            return r;
        }

        private int binaryToIndex(bool[] binary)    //true = 1, false = 0
        {
            int count = 0;
            int result = 0;
            for (int i = binary.Length - 1; i >= 0; i--)
            {
                if (binary[i] == true)
                {
                    result = result + (int)Math.Pow(2, count);
                }
                count++;
            }

            return result;
        }

        //Beachte: nur sinvoll wenn der Zstd. symmetrisch ist
        public REWState constructH() //fasst diesen Zstd. als D auf und kosntruiert das entsprechende H gemäß der konstruktion in der Zusammenschrift (einen qubit mehr, edges ersetzen durch edges + qubit, symmetrisieren)
        {


            int[] edgeSizes = constructEdgeSizesSymmetrical(); //Berechnet die größen der Edges dieses Zustands
            for (int i = 0; i < edgeSizes.Length; i++)
            {
                edgeSizes[i] += 1;
            }


       //     Console.Write("edgeSizes: ");
       //     foreach(int i in edgeSizes)
       //     {
       //        Console.Write(i +" ");
       //     }
       //     Console.WriteLine();

            
            REWState H = new REWState(qbits + 1);            
            ulong sum;
            for (int i = 0; i <= H.numberOfQubits(); i++) //Iteriert über alle weights
            {
                sum = 0;                
                for (int j = 0; j < edgeSizes.Length; j++)
                {
                    sum += binom(i,edgeSizes[j]); //Summe über binomialcoeffs = Anzahl edges die auf zstd mit gewicht i wirken                    
                }
                if ((sum % 2) == 1) //ungerade Anzahl gates => negativer coeff
                {
                    H.setCoefficientForSize(true, i);
                   // Console.WriteLine("Coefficient for size " + i);
                }
            }

            return H;
        }

      


        public int[] constructEdgeSizesSymmetrical() //findet die größen der edges eine symmetrischen zustands
        {
            int n= 0;
            ulong sum;
            List<int> sizes = new List<int>();
            for (int i = 0; i <= qbits; i++) //iteriert über weights
            {
                sum = 0;
                foreach (int s in sizes)
                {
                    sum += binom(i, s);
                }
                bool sign = ((sum % 2) != 0); //Vorzeichen nach bisherigen edges
                if (Coefficients[n] != sign) //edge muss hinzugefügt werden um vorzeichen zu korrigieren, es ist egal welcher Coefficient mit weight i betrachtet wird wegen Symmetrie
                {
                    sizes.Add(i);
                }

                n += (int)Math.Pow(2, i);
            }
            return sizes.ToArray();
        }

        public void printEdgeSizesSymmetrical()
        {
            int[] t = constructEdgeSizesSymmetrical();
            Console.WriteLine();
            foreach (int i in t)
            {
                Console.Write(i + " ");
            }
            Console.WriteLine();
        }
        
       // alte Methode       
   /*    public int[][] constructEdges() //liefert die Edges des zu diesem Zustand korrespondierendem Hypergraphen, gemäß dem algorithmus aus der Spezialisierung
       {  

            List<int[]> edges = new List<int[]>();  //edges die dieser Zustand hat
            int index;
            for (int i = 0; i <= qbits; i++) //gewichte der verschiedenen Zstd.
            {
                bool[][] binaries = getAllBinary(qbits, i);

                for (int j = 0; j < binaries.Length; j++)
                {
                    index = binaryToIndex(binaries[j]);
                    if (Coefficients[index])
                    {
                        int[] e = binaryToEdge(binaries[j]);
                        edges.Add(e); //fügt die entsprechende edge hinzu
                        Console.WriteLine("edge found");
                        this.applyCe(e); //wendet Ce an, so dass die Coeffizienten entsprechend angepasst werden für die weitere suche
                    }
                }
            }

            foreach (int[] e in edges)
            {
                applyCe(e);
            }
           return (edges.ToArray());
       }
 */

        //diese methode funktioniert wenn der Zustand symmetrisch ist
 /*       public int[][] constructEdgesSymmetrical()
        {
            
            int n = 0;
            bool[][] binaries;
            List<int[]> result = new List<int[]>();
            for (int i = 0; i <= qbits;i++)
            {
                if (Coefficients[n] == true)
                {
                    binaries = getAllBinary(qbits, i);
                    foreach (bool[] b in binaries)
                    {                       
                       
                        int[] e = binaryToEdge(b);  
                        applyCe(e);
                        result.Add(e);
                    }
                }
               n += (int)Math.Pow(2, i); //coeffient hängt nur vom gewicht ab
            }

            foreach (int[] e in result)
            {
                applyCe(e);
            }

            return result.ToArray();
        }
   */

     /*   public int[][] constructEdges() //veraltet
        {
            List<int[]> l = new List<int[]>();
            for (int i = 0; i <= qbits; i++)
            {
                constructEdgesOfSize(i, qbits, 0, l);
                Console.WriteLine("found edges of size " + i);
            }
            foreach (int[] e in l)
            {
                applyCe(e);
            }
            return l.ToArray();
        }
       */

  /*      private void constructEdgesOfSize(int size, int qbits, int n, List<int[]> l)
        {
            
            if (size > qbits)
            {
                return;
            }
            if (size == 0)
            {
                if (Coefficients[n] == true)
                {
                    Console.WriteLine("edge found " + n);
                    Console.WriteLine();
                    bool[] b = binaryRepresentation(n);                   
                    int[] e = binaryToEdge(b);
                    applyCe(e);
                    l.Add(e);
                }
            }
            else
            {
                int m = n + (int) Math.Pow(2,qbits-1);
                constructEdgesOfSize(size - 1, qbits - 1, m, l);
                constructEdgesOfSize(size, qbits - 1, n, l);                
            }
        }
     */  

  /*     public void printEdges() //Testmethode
       {
           int[][] e = constructEdges();

           for (int i = 0; i < e.Length; i++)
           {
               for (int j = 0; j < e[i].Length; j++)
               {
                   Console.Write(e[i][j] + " ");
               }
               Console.WriteLine();
           }
       }
   */

   /*    public void printEdgesSymmetrical() //Testmethode
       {
           int[][] e = constructEdgesSymmetrical();

           for (int i = 0; i < e.Length; i++)
           {
               for (int j = 0; j < e[i].Length; j++)
               {
                   Console.Write(e[i][j] + " ");
               }
               Console.WriteLine();
           }
       }
    */

       private int[] binaryToEdge(bool[] b) //gibt die edge zurück, die alle indizes enthält, bei denen im array der eintrag true ist (z.B. 101 => {0,2})
       {
           List<int> l = new List<int>();
           for(int i = 0;i<b.Length;i++)
           {
               if(b[i])
               {
                   l.Add(qbits-i);
               }
           }
           return(l.ToArray());
       }
    

        private bool[][] getAllBinary(int n, int w) //gibt alle binärzahlen mit n bits und gewicht w zurück , true = 1, false = 0
        {

            if ((n < w) || (n==0) )
            {
                return new bool[0][];
            }
          
            List<bool[]> l = new List<bool[]>();

            if (n == 1)
            {
                bool[] t = new bool[1];
                t[0] = (w == 1);
                l.Add(t);
            }
            else
            {

                if (w >= 1)
                {
                    bool[][] takeOne = getAllBinary(n - 1, w - 1);
                    for (int i = 0; i < takeOne.Length; i++)
                    {
                        bool[] t = new bool[n];
                        t[0] = true;
                        takeOne[i].CopyTo(t, 1);
                        l.Add(t);

                    }
                }

                bool[][] takeZero = getAllBinary(n - 1, w);
                for (int i = 0; i < takeZero.Length; i++)
                {
                    bool[] t = new bool[n];
                    t[0] = false;
                    takeZero[i].CopyTo(t, 1);
                    l.Add(t);

                }
            }

            return (l.ToArray());
        }

        private int[] getAllBinaryAsIndizes(int n, int w) // wie getAllBinary aber gibt nicht die binärrep zurück sondern die Zahlen
        {
            if ((n < w) || (n == 0))
            {
                return new int[0];
            }

            if (n == 1)
            {
                return new int[] { (int)Math.Pow(2, w) - 1 };
            }

            int[] results = new int[binom(n, w)];
            int count = 0;
            if (w >= 1)
            {
                int[] t = getAllBinaryAsIndizes(n - 1, w - 1);
                for (int i = 0; i < t.Length; i++)
                {
                    results[count]=(t[i] + (int)Math.Pow(2, n-1));
                    count++;
                }
            }

           int[] r = getAllBinaryAsIndizes(n - 1, w);
            for (int i = 0; i < r.Length; i++)
            {
                results[count] =r[i];
                count++;
            }

            return results;
        }

        public void printAllBinaryAsIndizes(int w) //Testmethode
        {
            int[] t = getAllBinaryAsIndizes(qbits, w);

            for (int i = 0; i < t.Length; i++)
            {
                Console.WriteLine(t[i]);
            }

        }

        public void printAllBinary(int w) //Testmethode
        {
            bool[][] t = getAllBinary(qbits, w);

            for (int i = 0; i < t.Length; i++)
            {
                for (int j = 0; j < t[i].Length; j++)
                {
                    if (t[i][j])
                    {
                        Console.Write("1");
                    }
                    else
                    {
                        Console.Write("0");
                    }
                }
                Console.WriteLine();
            }

        }

        public static ulong binom(int n, int k) // von C# funktioniert für große Zahlen, mindestens bis n = 50
        {

            if (n < k || k < 0)
            {
                return 0;
            }
            ulong result = 1;
            for (ulong i = 1; i <= (ulong)k; i++)
            {
                result *= (ulong)n - ((ulong)k - i);
                result /= i;
            }

            return result;
        }


    }
}


==> anc/ReadmeKLCondition.txt <==
The class REW states provides methodes to generate hypergraph states, to apply Pauli X and Z gates as well as generalized controlled Z gates C_e to them and to calculate their scalar products.
It also provides a method to construct a hypergraph from the corresponding X-Difference hypergraph (introduced in the main text).

In the main programm, these methodes are used to generate the hypergraph states corresponding to the codes found  and to check the Knill-Laflamme condition for distance 3 for these codes.

==> anc/ReadmeSearch.txt <==
This programm is used to search for all symmetric hypergraph codes fulfilling the necessary conditions outlined in lemma (17) and (18) in the main text.
In the output, the codes are given in the tuple notation introduced in the main text. (The
number of qubits column refers to the number of qubits of the X-dierence hypergraph,
the actual codewords will have one qubit more)



==> anc/Search.cs <==
using System;
using System.Collections.Generic;
using System.Linq;
using System.Text;

namespace ConsoleApplication1
{
    class Program
    {
        //Sucht alle Symmetrischen Dist 2 Hypergraphencodes die zusätzlich die notwendige Dist 3 Bedingung erfüllen auf bis zu searchLength Qubits
        static void Main(string[] args)
        {
            bool resultfound = false;
            int searchLength = 30;
            List<string> linesL = new List<string>(); //für textfile verarbeitung            
            List<indizes>[][] results = new List<indizes>[searchLength][];  //Resultate werden hier gespeichert, erster index ist Zeile, zweiter ist (l = Anzahl Z Gates - 1)

            for (int i = 0; i < searchLength; i++)  // Iteriere über Anzahl Qubits des X-Differenz Hypergraphen D   
            {

                ulong[] binoms = fillBinom(i); //i´te Zeile des Pascalschen Dreiecks
                ulong t = (ulong)Math.Pow(2, i - 1);
                ulong u = (ulong)Math.Pow(2, i - 2);

                indizes[] possibilities = AllPossibleBinomSums(binoms, t);  //Es werden nur ergebnisse genommen wo der erste index nicht 0 ist, da der nullindex nur einem globalem minuszeichen entspricht

                results[i] = new List<indizes>[i];

                for (int l = 0; l < i; l++) 
                {
                    Console.WriteLine("i = " + i + " l = " + l);
                    results[i][l] = new List<indizes>();
                
                    ulong[] binomsumsl = fillBinomSums(i, l); // Summen über Binomialkoeffizienten wie sie im Kriterium benutzt werden
                    ulong[] binomsumsHigherl = fillBinomSums(i, l + 1);               
                 
                  //  Console.WriteLine("Zeile: " + i + " Zielzahl " + t +" Z Gates: " + (l+1)); //show where the search is
                             

                    //Implementierung meines Kriteriums:
                    //indizes[] possibilities = AllPossibleSums(binomsumsl, u);                    
                    for (int j = 0; j < possibilities.Length; j++)
                    {                       
                        
                        if(CheckSum(binomsumsl,u,possibilities[j]))
                        {
                            if (CheckSum(binomsumsHigherl, u, possibilities[j]))
                            {
                                if (!possibilities[j].corespondsToGraphState(i)) // show only results that do not correspond to graph states
                                {

                                    results[i][l].Add(possibilities[j]);
                                }
                            }
                        }
                    }

                }

            }


            //Hier wird nun die notwendige bedingung für dist 3 geprüft

            for (int i = 0; i < results.Length; i++)
            {
                for (int l = 1; l < results[i].Length - 1; l++)
                {
                    foreach (indizes ind in results[i][l])
                    {
                        if (ind.isContainedIn(results[i][l + 1]))
                        {
                            if (ind.isContainedIn(results[i][l - 1]))
                            {
                                linesL.Add("Result: " + " Qubits: " + i + " Z Gates: " + (l + 1) + " Indizes: " + ind.IndizesAsString());
                                resultfound = true;
                            }
                        }
                    }
                }
            }

            Console.WriteLine(resultfound);
            string[] lines = linesL.ToArray();
            System.IO.File.WriteAllLines(@"C:\Users\User\Documents\Uni\QInfo\Bachelorarbeit\SymmetrischeHGraphDist3\SymmetrischeHypergraphenPascalDreieck\output\result.txt", lines);
            

            Console.ReadLine();






            

         /*   while (true)
            {
                int n = int.Parse(Console.ReadLine());
                int k = int.Parse(Console.ReadLine());
                Console.WriteLine(binom(n, k));
            }
          */   

         
        }


        public static bool CheckSum(ulong[] n, ulong t, indizes ind) // Ist die Summe über alle i in indizes n[i] gleich t?
        {
            ulong r = 0;
            int[] indizes = ind.getIndizes();
            for (int i = 0; i < indizes.Length; i++)
            {
                r = r + n[indizes[i]];
            }
            if (r == t)
            {
                return true;
            }
            else
            {
                return false;
            }
        }



       //wie allPossibleSums aber keine ergebnisse wo der erste index 0 ist
        public static indizes[] AllPossibleBinomSums(ulong[] n, ulong t) 
        {
            List<indizes> l = allPossibleSums(n, t, 0);

            l.RemoveAll(delegate(indizes i) { return (i.getIndizes()[0] == 0); }); //beachte, dass die indiztes sortiert sind

            indizes[] r = l.ToArray();
            return r;
        }

        // gibt ein leeres array zurück wenn es keine Möglichkeit gibt
        public static indizes[] AllPossibleSums(ulong[] n, ulong t) // gibt alle Möglichkeiten zurückt, t als summe von zahlen aus n darzustellen, wobei n nur strikt positive Zahlen enthält. Die Rückgabe sind alle Möglichen Kombinationen von Indizes in n, die dies erfüllen
        {
            List<indizes> l = allPossibleSums(n, t, 0);
            
            indizes[] r = l.ToArray();
            return r; 
        }



        // Hilfsmethode für AllPossibleSums
        public static List<indizes> allPossibleSums(ulong[] n, ulong t, int shift) // gibt alle Möglichkeiten zurückt, t als summe von zahlen aus n darzustellen, wobei n nur strikt positive Zahlen enthält. Die Rückgabe sind alle Möglichen Kombinationen von Indizes in n, die dies erfüllen
        {
            List<indizes> l = new List<indizes>();
            if (n.Length == 0) // Abbruchbedingung
            {
                return l;
            }
            
           
            for (int i = 0; i < n.Length; i++)
            {
                if (n[i] == t) //EIne Zahl ist schon die Zielzahl
                {
                    // Console.WriteLine(n[i] + " ");
                    indizes ind = new indizes();
                    ind.addIndex(i + shift);
                    l.Add(ind);                   
                }

                if (n[i] < t) // Nur in diesem Fall  kann man evtl. weitere Zahlen addieren um die Zielzahl zu erhalten => rekursiver Aufruf (Die Liste erhält keine negativen Zahlen)
                {
                    ulong[] r = new ulong[n.Length - i - 1]; // r wird n ohne die ersten i+1 zahlen
                    for (int j = 0; j < r.Length; j++)
                    {
                        r[j] = n[j + i + 1];
                    }

                    List<indizes> b = allPossibleSums(r, t - n[i], i + shift + 1); //Neue Zielzahl ist t - n[i], da n[i] in der Summe benutzt wird

                    if (b != null)
                    {
                        /*foreach (indizes j in b)
                        {
                            j.addIndex(i + shift);
                            l.Add(j);
                        }
                         */
                        for (int j = 0; j < b.Count; j++)
                        {
                            b[j].addIndex(i + shift);                           
                            l.Add(b[j]);
                        }
                    }
                    
                }

            }            
            
            return l;
            
            
        }
       
         



        public static ulong[] fillBinomSums(int n, int l) // um das allgemeinere Kriterium zu prüfen, wo nur l Z-Gates angewandt werden. Es muss gelten: l<=n
        {
           
            ulong[] r = new ulong[n + 1];
            ulong temp = 0;
            for (int i = 0; i < r.Length; i++)
            {
                temp = 0;
                for (int j = 1; j < r.Length; j = j + 2)  
                {
                    
                    temp += binom(l, j) * binom(n - l, i - j);
                }
                r[i] = temp;
            }
           
            return r;
        }





        public static ulong[] fillBinom(int n) // n´te Zeile des Pascalschen Dreiecks 
        {
            ulong[] r = new ulong[n + 1];
            for (int i = 0; i < r.Length; i++)
            {
                r[i] = binom(n, i);
            }
           
            return r;
        }       

    

        public static ulong binom(int n, int k) // von C# funktioniert für große Zahlen, mindestens bis n = 50
        {
            
            if (n < k || k < 0)
            {
                return 0;
            }
            ulong result = 1;
            for (ulong i = 1; i <= (ulong)k; i++)
            {
                result *= (ulong)n - ((ulong)k - i);
                result /= i;
            }
            
            return result;
        }
        

    }


    class indizes
    {
        private int[] ind;

        public indizes() 
        {
            
        }

        public bool isContainedIn(List<indizes> l)
        {
            foreach(indizes indiz in l)
            {
                if (isEqualTo(indiz))
                {
                    return true;
                }
            }
                return false;
        }

        public bool isEqualTo(indizes compare)
        {
            int[] temp = compare.getIndizes();
            if (temp.Length != ind.Length)
            {
                return false;
            }
            for (int i = 0; i < ind.Length; i++)    //beachte: indizes sidn sortiert
            {
                if (ind[i] != temp[i])
                {
                    return false;
                }
            }
            return true;
        }

        public void addIndex(int a)
        {
            if (ind != null)
            {
                int[] n = new int[ind.Length + 1];
                for (int i = 0; i < ind.Length; i++)
                {
                    n[i] = ind[i];
                }
                n[ind.Length] = a;
                ind = n;
            }
            else
            {
                ind = new int[1];
                ind[0] = a;
            }
            Array.Sort(ind);
        }

        public int[] getIndizes()
        {
            return ind;
        }

        public void printindizes()
        {
            for (int i = 0; i < ind.Length; i++)
            {
                Console.Write(" " + ind[i]);
            }
            Console.WriteLine();
        }

        public string IndizesAsString()
        {
            string s = "";
            for (int i = 0; i < ind.Length; i++)
            {
                s = s + " " + ind[i].ToString(); ;
            }
            return s;
        }

        public bool corespondsToGraphState(int n) //n = number of qubits, es wird geprüft ob alle ungeraden indizes vorhanden sind
        {


            int l = (int)((n + 1) / 2);
            if(ind.Length<l) //enthält nicht alle indizes
            {
                return false;
            }

            for(int i = 0; i< ind.Length;i++) // ind ist sortiert
            {
                if(ind[i] != 2*i+1)
                {
                    return false;
                }                
            }            
           
            return true;
        }       
    }
}


==> anc/codesUpTo20Qubits.txt <==
This is a list of symmetric hypergraph codes with distance 2. The codes are given in the tuple notation introduced in the main text:

Nr. of Qubits of the X-difference hypergraph | number of Z-gates used to obtain the second codeword | weights



   7   3  1 2 4 7
   7   4  1 2 4 7
   9   3  1 2 3 5 9
   9   4  1 2 3 5 9
   9   7  1 5 6 7 9
   9   8  1 5 6 7 9
   11   3  5 7 8 9 10 11
   11   4  5 7 8 9 10 11
   11   5  1 2 4 6 8 11
   11   5  1 2 5 7 8 11
   11   5  1 3 4 6 9 11
   11   6  1 2 4 6 8 11
   11   6  1 2 5 7 8 11
   11   6  1 3 4 6 9 11
   11   7  4 6 8 9 10 11
   11   8  4 6 8 9 10 11
   14   13  1 3 4 7 8 11 13
   14   13  1 3 6 7 10 11 13
   15   2  1 3 6 7 10 11 13 15
   15   5  1 4 5 6 8 12 13 15
   15   5  2 3 5 7 9 11 14 15
   15   5  2 4 5 6 8 12 14 15
   15   6  1 4 5 6 8 12 13 15
   15   6  2 3 5 7 9 11 14 15
   15   6  2 4 5 6 8 12 14 15
   15   7  1 2 4 6 8 10 12 15
   15   7  1 2 4 7 9 10 12 15
   15   7  1 2 5 6 8 11 12 15
   15   7  1 2 5 7 9 11 12 15
   15   7  1 3 4 6 8 10 13 15
   15   7  1 3 4 7 9 10 13 15
   15   7  1 3 5 6 8 11 13 15
   15   8  1 2 4 6 8 10 12 15
   15   8  1 2 4 7 9 10 12 15
   15   8  1 2 5 6 8 11 12 15
   15   8  1 2 5 7 9 11 12 15
   15   8  1 3 4 6 8 10 13 15
   15   8  1 3 4 7 9 10 13 15
   15   8  1 3 5 6 8 11 13 15
   15   9  2 3 5 7 9 11 14 15
   15   9  3 4 5 7 9 13 14 15
   15   10  2 3 5 7 9 11 14 15
   15   10  3 4 5 7 9 13 14 15
   15   13  1 3 6 7 10 11 13 15
   15   13  1 5 6 7 11 12 13 15
   15   14  1 3 6 7 10 11 13 15
   15   14  1 5 6 7 11 12 13 15
   17   3  1 3 7 9 11 12 13 15 17
   17   4  1 3 7 9 11 12 13 15 17
   17   5  1 5 7 9 11 13 14 15 17
   17   6  1 5 7 9 11 13 14 15 17
   17   7  1 3 4 5 7 9 11 15 17
   17   8  1 3 4 5 7 9 11 15 17
   17   9  1 3 4 6 7 9 12 15 17
   17   9  1 3 4 9 10 11 12 15 17
   17   10  1 3 4 6 7 9 12 15 17
   17   10  1 3 4 9 10 11 12 15 17
   17   11  1 2 7 9 11 12 13 14 17
   17   11  1 4 9 10 11 12 14 15 17
   17   12  1 2 7 9 11 12 13 14 17
   17   12  1 4 9 10 11 12 14 15 17
   17   13  1 3 5 9 10 11 13 15 17
   17   14  1 3 5 9 10 11 13 15 17
   19   5  1 2 4 5 8 10 12 13 16 19
   19   5  1 2 6 7 9 11 14 15 16 19
   19   5  9 11 12 13 14 15 16 17 18 19
   19   6  1 2 4 5 8 10 12 13 16 19
   19   6  1 2 6 7 9 11 14 15 16 19
   19   6  9 11 12 13 14 15 16 17 18 19
   19   7  1 2 5 9 11 12 13 15 16 19
   19   8  1 2 5 9 11 12 13 15 16 19
   19   9  1 2 4 6 8 10 12 14 16 19
   19   9  1 2 4 6 9 11 12 14 16 19
   19   9  1 2 4 7 8 10 13 14 16 19
   19   9  1 2 4 7 9 11 13 14 16 19
   19   9  1 2 5 6 8 10 12 15 16 19
   19   9  1 2 5 6 9 11 12 15 16 19
   19   9  1 2 5 7 8 10 13 15 16 19
   19   9  1 2 5 7 9 11 13 15 16 19
   19   9  1 3 4 6 8 10 12 14 17 19
   19   9  1 3 4 6 9 11 12 14 17 19
   19   9  1 3 4 7 8 10 13 14 17 19
   19   9  1 3 4 7 9 11 13 14 17 19
   19   9  1 3 5 6 8 10 12 15 17 19
   19   9  1 3 5 6 9 11 12 15 17 19
   19   9  1 3 5 7 8 10 13 15 17 19
   19   10  1 2 4 6 8 10 12 14 16 19
   19   10  1 2 4 6 9 11 12 14 16 19
   19   10  1 2 4 7 8 10 13 14 16 19
   19   10  1 2 4 7 9 11 13 14 16 19
   19   10  1 2 5 6 8 10 12 15 16 19
   19   10  1 2 5 6 9 11 12 15 16 19
   19   10  1 2 5 7 8 10 13 15 16 19
   19   10  1 2 5 7 9 11 13 15 16 19
   19   10  1 3 4 6 8 10 12 14 17 19
   19   10  1 3 4 6 9 11 12 14 17 19
   19   10  1 3 4 7 8 10 13 14 17 19
   19   10  1 3 4 7 9 11 13 14 17 19
   19   10  1 3 5 6 8 10 12 15 17 19
   19   10  1 3 5 6 9 11 12 15 17 19
   19   10  1 3 5 7 8 10 13 15 17 19
   19   11  1 2 5 6 7 9 11 15 16 19
   19   11  6 8 10 12 14 15 16 17 18 19
   19   12  1 2 5 6 7 9 11 15 16 19
   19   12  6 8 10 12 14 15 16 17 18 19
   19   13  5 7 9 11 13 15 16 17 18 19
   19   14  5 7 9 11 13 15 16 17 18 19
   19   15  7 9 11 13 14 15 16 17 18 19
   19   16  7 9 11 13 14 15 16 17 18 19

